Metric Multiview Geometry---a Catalogue in Low Dimensions

We systematically compile an exhaustive catalogue of multiview varieties and anchored multiview varieties arising from projections of points, lines, and planes in 1, 2, and 3-dimensional projective spaces. We say that two such varieties are ED-equivalent if there is a linear isomorphism between them that preserves ED-critical points. This gives rise to fourteen representatives, at most two of which are equivalent, and we determine various properties---dimension, set-theoretic equations, and multidegrees---for all varieties featured in our catalogue. In the case of points, we also present a complementary study of resectioning varieties and their singular loci. Finally, we propose conjectures for the Euclidean distance degrees of all varieties appearing in our comprehensive compilation.

==> Code/dominance.jl <==
# Dominance certificates for Theorem 3.3, Part 1.
#
# Run:   julia --project=. dominance.jl            # all eleven cases
#        julia --project=. dominance.jl L22_to_M22  # one case
#
# For each ED-equivalence in Theorem 3.3 (i)-(iv) with k_0 >= 1, this file
# certifies with exact rational arithmetic that the map
#
#     Psi : (A, C_0) |-> A B(C_0),   B(C_0) = (wedge^{k_0+1} C_0) phi,      (3.11)
#
# restricted to the incidence  T = {A A^T = I,  F(A,C_0) = (I - A^T A) B(C_0) = 0}
# (3.10), is dominant onto the projective space of (h_1+1) x (N_1+1) cameras.
# The cases with k_0 = 0 (anchored point multiview varieties) are settled by
# the direct argument in the paper and are not computed here.
#
# Notation:  r = h_1+1,  m = eta_0+1,  d = N_1+1,
#            A in C^{r x m},  B(C) in C^{m x d},  D = A B(C) in C^{r x d}.
# The output D represents the target camera C_1; the target has dimension r d - 1.
# All transposes are bilinear transposes, without complex conjugation.
#
# Method, for each case:
#  1. Pick a rational test pair (A_*, C_*) in T, with det(A_* Y) > 0 for the
#     first r columns Y of B(C_*). This selects the real oriented component
#     St^+ of Section 1.3; it is an open condition and adds no tangent equation.
#  2. Tangent directions: all camera entries (delta A = 0), plus, when m > r,
#     the Cayley frame directions delta A = 2 A_* (E_ij - E_ji), delta B = 0.
#  3. Assemble J_F (derivative of F) and J_Psi (derivative of D in the chart
#     D[r,d] = 1). With q = rank J_F (exact elimination) and t = r d - 1,
#         rank(J_Psi restricted to ker J_F) = rank [J_F; J_Psi] - q.        (3.13)
#  4. Numerical pivoted QR only PROPOSES a (q+t) x (q+t) minor of [J_F; J_Psi];
#     its determinant is then computed exactly. A nonzero determinant proves
#     the restricted rank is t, i.e. the differential of Psi is surjective. A
#     bad numerical proposal causes an error, never a false certificate.
#
# Why surjectivity of the differential proves dominance: near the test point,
# rank B = r, so with Y = B[:, 1:r] and H = Y^T Y (det H != 0) the incidence
# means A = R Y^T with R H R^T = I. The variation delta R = K R / 2 realizes any
# symmetric K, so T is smooth there of codimension r(m-r) in Stiefel x cameras.
# The code checks q = r(m-r). (In the one case where B has more than r columns,
# Lpoint32_to_M21, its columns c1 wedge c_j lie in the 2-dimensional space
# c1 wedge C^3, so again rank B <= r.) The redundant Cayley directions cover the
# Stiefel tangent space and do not affect (3.13). A submersion at a smooth point
# of a component makes that component dominate the target. When m = r, A is
# orthogonal, F vanishes identically, and fixing A already gives full rank.

using HomotopyContinuation
using LinearAlgebra

# ---------------------------------------------------------------------------
# Exact arithmetic. No floating-point decision is used in a proof.
# ---------------------------------------------------------------------------

# Exact evaluation: ordinary callable ModelKit expressions invoke floating-point
# evalf, so substitute symbolically and then unpack exact constants instead.
function evaluate_exact(expressions, substitution)
    MK = HomotopyContinuation.ModelKit
    substituted = MK.subs(Expression.(expressions), substitution)
    values = MK.to_number.(substituted)
    all(x -> x isa Integer || x isa Rational, values) ||
        error("Evaluation was not exact: expected integers or rational numbers.")
    return Rational{BigInt}.(values)
end

# Exact Gaussian elimination for feasibility checks and for J_F, whose rank
# is subtracted from the stacked rank. It uses no floating-point tolerances.
function exact_rank(matrix)
    M = Rational{BigInt}.(matrix)
    rows, columns = size(M)
    row = 1
    for column in 1:columns
        row > rows && break
        pivot = row
        while pivot <= rows && iszero(M[pivot, column])
            pivot += 1
        end
        pivot > rows && continue
        if pivot != row
            temporary = copy(M[row, :])
            M[row, :] = M[pivot, :]
            M[pivot, :] = temporary
        end
        M[row, :] = M[row, :] / M[row, column]
        for i in (row + 1):rows
            M[i, :] = M[i, :] - M[i, column]*M[row, :]
        end
        row += 1
    end
    return row - 1
end

# Exact determinant by Gaussian elimination, with row swaps recorded.
function exact_determinant(matrix)
    M = Rational{BigInt}.(matrix)
    rows, columns = size(M)
    rows == columns || error("The determinant requires a square matrix.")
    result = BigInt(1) // BigInt(1)
    for column in 1:columns
        pivot = column
        while pivot <= rows && iszero(M[pivot, column])
            pivot += 1
        end
        pivot > rows && return BigInt(0) // BigInt(1)
        if pivot != column
            temporary = copy(M[column, :])
            M[column, :] = M[pivot, :]
            M[pivot, :] = temporary
            result = -result
        end
        result *= M[column, column]
        for i in (column + 1):rows
            factor = M[i, column] / M[column, column]
            M[i, :] = M[i, :] - factor*M[column, :]
        end
    end
    return result
end

# Numerical QR ONLY proposes rows/columns for a k x k minor. Its determinant
# is then evaluated exactly using the original rational matrix. Thus numerical
# rank decisions are not used in the proof. A bad numerical choice causes a
# failure here, never a false assertion of dominance.
function nonzero_minor(matrix, k)
    k <= min(size(matrix)...) || error("Requested minor is too large.")
    k == 0 && return (Int[], Int[], BigInt(1)//BigInt(1))

    numerical_matrix = Float64.(matrix)
    columns = qr(numerical_matrix, ColumnNorm()).p[1:k]
    selected_columns = numerical_matrix[:, columns]
    rows = qr(Matrix(transpose(selected_columns)), ColumnNorm()).p[1:k]

    determinant = exact_determinant(matrix[rows, columns])
    determinant != 0 || error(
        "The proposed minor has zero exact determinant. No rank certificate obtained.")
    return rows, columns, determinant
end

# ---------------------------------------------------------------------------
# Wedge products in Plucker coordinates.
# ---------------------------------------------------------------------------

# 2 x 2 minors in lexicographic order: (12,13,14,23,24,34), or (12,13,23).
wedge(u, v) = [u[i]*v[j] - u[j]*v[i] for i in 1:(length(u)-1) for j in (i+1):length(u)]

# 3 x 3 minors of a 4 x 3 matrix in signed coordinates (p123, -p124, p134, -p234).
# This is an orthogonal sign change of the usual wedge coordinates.
# det3 is written out to keep the symbolic calculation transparent.
function det3(M)
    M[1,1]*(M[2,2]*M[3,3] - M[2,3]*M[3,2]) -
    M[1,2]*(M[2,1]*M[3,3] - M[2,3]*M[3,1]) +
    M[1,3]*(M[2,1]*M[3,2] - M[2,2]*M[3,1])
end
function wedge(u, v, w)
    M = hcat(u, v, w)
    [det3(M[[1,2,3], :]), -det3(M[[1,2,4], :]),
     det3(M[[1,3,4], :]), -det3(M[[2,3,4], :])]
end

# ---------------------------------------------------------------------------
# The eleven cases of Theorem 3.3 (i)-(iv) with k_0 >= 1, grouped by the point
# multiview variety on the left of <-> (M33, M22, M21, M11).
#
#   camera   size (h_0+1) x (N_0+1) of the camera C_0
#   columns  the anchor map phi, as world-space wedges: (1,2) means
#            phi(f) = e1 wedge e2, so the column of B(C) is C e1 wedge C e2.
#            The order and signs matter: (3,1) is e3 wedge e1 = -e1 wedge e3.
#   frame    the test frame A_*, with A_* A_*^T = I and (I - A_*^T A_*) B(C_*) = 0.
#
# The test camera C_* is the upper-triangular matrix of ones of the given
# size. It is a constant; nearby cameras are unrestricted matrices.
# ---------------------------------------------------------------------------
const CASES = [
    (name="P33_to_M33", anchor="All planes in P^3",
     camera=(4, 4), columns=[(1,2,3), (1,2,4), (1,3,4), (2,3,4)],
     frame=[1 0 0 0; 0 1 0 0; 0 0 1 0; 0 0 0 1]),

    (name="Lpoint33_to_M22", anchor="Lines through e1 in P^3",
     camera=(4, 4), columns=[(1,2), (1,3), (1,4)],
     frame=[1 0 0 0 0 0; 0 1 0 0 0 0; 0 0 1 0 0 0]),
    (name="Lplane33_to_M22", anchor="Lines in the plane span(e1,e2,e3) of P^3",
     camera=(4, 4), columns=[(1,2), (3,1), (2,3)],
     frame=[1 0 0 0 0 0; 0 -1 0 0 0 0; 0 0 0 1 0 0]),
    (name="Lplane32_to_M22", anchor="Lines in the plane span(e1,e2,e3) of P^3",
     camera=(3, 4), columns=[(1,2), (3,1), (2,3)],
     frame=[-1 0 0; 0 1 0; 0 0 1]),
    (name="L22_to_M22", anchor="All lines in P^2",
     camera=(3, 3), columns=[(1,2), (3,1), (2,3)],
     frame=[-1 0 0; 0 1 0; 0 0 1]),
    (name="Ppoint33_to_M22", anchor="Planes containing e1 in P^3",
     camera=(4, 4), columns=[(1,2,3), (1,2,4), (1,3,4)],
     frame=[1 0 0 0; 0 -1 0 0; 0 0 1 0]),

    (name="Lpoint32_to_M21", anchor="Lines through e1 in P^3",
     camera=(3, 4), columns=[(1,2), (1,3), (1,4)],
     frame=[1 0 0; 0 1 0]),

    (name="Lflag33_to_M11", anchor="Lines through e1 in the plane span(e1,e2,e3)",
     camera=(4, 4), columns=[(1,2), (1,3)],
     frame=[1 0 0 0 0 0; 0 1 0 0 0 0]),
    (name="Lflag32_to_M11", anchor="Lines through e1 in the plane span(e1,e2,e3)",
     camera=(3, 4), columns=[(1,2), (1,3)],
     frame=[1 0 0; 0 1 0]),
    (name="Lpoint22_to_M11", anchor="Lines through e1 in P^2",
     camera=(3, 3), columns=[(1,2), (1,3)],
     frame=[1 0 0; 0 1 0]),
    (name="Pline33_to_M11", anchor="Planes containing the line span(e1,e2)",
     camera=(4, 4), columns=[(1,2,3), (1,2,4)],
     frame=[1 0 0 0; 0 -1 0 0]),
]

# ---------------------------------------------------------------------------
# The certificate for one case.
# ---------------------------------------------------------------------------
function certify_case(case; verbose=true)
    # 1. Parametrize the camera by ALL its entries.
    rows, cols = case.camera
    @var c[1:rows, 1:cols]
    C = c
    camera_parameters = vec(C)

    # 2. B(C) = (wedge^{k_0+1} C) phi: its columns are the wedges listed in the case.
    B = hcat([wedge((C[:, i] for i in column)...) for column in case.columns]...)

    # 3. The rational test pair (A_*, C_*).
    C_star = Rational{BigInt}.([j >= i ? 1 : 0 for i in 1:rows, j in 1:cols])
    A_star = Rational{BigInt}.(case.frame)
    substitution = camera_parameters => vec(C_star)

    # A has r rows and m columns; B has m rows and d columns; D=A*B is r x d.
    r, m = size(A_star)
    d = length(case.columns)
    I_r = Matrix{Rational{BigInt}}(I, r, r)
    I_m = Matrix{Rational{BigInt}}(I, m, m)

    B_star = evaluate_exact(B, substitution)
    @assert size(B_star) == (m, d)
    Y_star = B_star[:, 1:r]  # Fixed spanning-column chart.
    D_star = A_star * B_star
    F_star = (I_m - transpose(A_star)*A_star) * B_star

    # Verify feasibility and the open conditions using exact arithmetic.
    # transpose means the bilinear transpose over C, not complex conjugation.
    @assert exact_rank(C_star) == rows
    @assert exact_rank(B_star) == r
    @assert exact_determinant(transpose(Y_star)*Y_star) != 0
    @assert A_star*transpose(A_star) == I_r
    @assert all(iszero, F_star)
    # Orientation is relative to Y: det(A_* Y)>0, not det(A_*)>0.
    # Positivity selects the real local branch; it adds no tangent equation.
    @assert exact_determinant(A_star*Y_star) > 0

    # 4. Differentiate B with respect to the independent camera entries.
    J_B = differentiate(vec(B), camera_parameters)
    JB_star = evaluate_exact(J_B, substitution)

    # Each column of JB_star gives delta_B for one camera-entry variation.
    # We vary C independently of A, so these directions have delta_A=0.
    # These are AMBIENT directions. Individual directions need not satisfy
    # incidence; ker(J_F) later selects the feasible linear combinations.
    delta_As = [zeros(Rational{BigInt}, r, m) for j in 1:length(C)]
    delta_Bs = [reshape(JB_star[:, j], m, d) for j in 1:length(C)]

    # 5. Frame directions.
    # If A is square (r = m), it is orthogonal and F=(I-A'*A)B is identically
    # zero. Fixing A already suffices for dominance; a dominant restriction
    # proves dominance of the full map.
    # Otherwise add independent Stiefel frame directions, with the camera held
    # fixed: A(theta)=A_* (I+S(theta)) (I-S(theta))^(-1), where S is m x m skew.
    # At theta=0: delta_A=2*A_* S_ij and delta_B=0. These span the full Stiefel
    # tangent space; they may be redundant. The finite Cayley family preserves
    # A*A^T=I exactly near theta=0.
    if m > r
        for i in 1:(m-1)
            for j in (i+1):m
                S_ij = zeros(Rational{BigInt}, m, m)
                S_ij[i,j] = 1
                S_ij[j,i] = -1
                push!(delta_As, 2*A_star*S_ij)
                push!(delta_Bs, zeros(Rational{BigInt}, m, d))
            end
        end
    end

    # 6. Work in a projective target chart. D is the OUTPUT, not a constraint.
    # Choose D[r,d] != 0; its column-major index in vec(D) is r*d.
    D_values = vec(D_star)
    chart = r*d
    @assert D_values[chart] != 0
    target_dimension = r*d - 1

    number_of_directions = length(delta_As)
    J_F = zeros(Rational{BigInt}, m*d, number_of_directions)
    J_Psi = zeros(Rational{BigInt}, target_dimension, number_of_directions)

    for j in 1:number_of_directions
        delta_A = delta_As[j]
        delta_B = delta_Bs[j]

        # Differentiate F=(I-A'*A)B and D=AB at (A_*, C_*).
        delta_F = -(transpose(delta_A)*A_star + transpose(A_star)*delta_A)*B_star +
                  (I_m - transpose(A_star)*A_star)*delta_B
        delta_D = delta_A*B_star + A_star*delta_B
        delta_D_values = vec(delta_D)

        J_F[:, j] = vec(delta_F)
        # Differentiate D_i/D_chart, omitting the chart entry itself.
        J_Psi[:, j] = [
            (delta_D_values[i]*D_values[chart] - D_values[i]*delta_D_values[chart]) /
            D_values[chart]^2 for i in 1:target_dimension
        ]
    end

    # 7. Certify full rank on ker(J_F).
    # On the rank-r, nondegenerate image locus, incidence is smooth of
    # codimension r*(m-r) inside Stiefel x cameras (see the header). Thus
    # ker(J_F) describes actual feasible tangent directions, not merely
    # linearized directions at a potentially singular point.
    constraint_rank = exact_rank(J_F)
    @assert constraint_rank == r*(m-r)
    stacked = vcat(J_F, J_Psi)
    required_rank = constraint_rank + target_dimension

    # Numerical QR proposes a square minor. An EXACT nonzero determinant proves
    # stacked rank >= required_rank. Adding target_dimension rows to J_F can
    # increase rank by at most target_dimension, so equality follows.
    minor_rows, minor_columns, minor_determinant = nonzero_minor(stacked, required_rank)
    @assert minor_determinant != 0

    if verbose
        println("\n=== ", case.name, ": ", case.anchor, " ===")
        println("Test camera C_*:")
        display(C_star)
        println("Test frame A_*:")
        display(A_star)
        println("rank J_F                       = ", constraint_rank)
        println("certified stacked rank         = ", required_rank)
        println("restricted differential rank   = ", target_dimension)
        println("projective target dimension    = ", target_dimension)
        println("minor rows                     = ", minor_rows)
        println("minor columns                  = ", minor_columns)
        println("EXACT minor determinant        = ", minor_determinant)
        println("The nonzero exact minor proves dominance.")
    end

    return (name=case.name, constraint_rank=constraint_rank,
            target_dimension=target_dimension, minor_rows=minor_rows,
            minor_columns=minor_columns, minor_determinant=minor_determinant)
end

# Run one case by name, or all eleven cases.
function main(name=nothing; kwargs...)
    if name === nothing
        return [certify_case(case; kwargs...) for case in CASES]
    end
    index = findfirst(case -> case.name == name, CASES)
    index === nothing && throw(ArgumentError(
        "Unknown case $name. Cases: " * join((case.name for case in CASES), ", ")))
    return certify_case(CASES[index]; kwargs...)
end

# Loading the file runs nothing.
if abspath(PROGRAM_FILE) == abspath(@__FILE__)
    length(ARGS) <= 1 || error("Usage: julia --project=. dominance.jl [case]")
    main(isempty(ARGS) ? nothing : ARGS[1])
end


==> Code/edd_common.jl <==
# Shared numerical code for edd_multiview.jl and edd_resectioning.jl:
# solving the critical equations, certifying the roots, and reporting.
# The geometry and the critical equations are written in those two files.

using HomotopyContinuation
using LinearAlgebra
using Random

# Seeds are ordinary arguments (default 1). The seed controls the sampled
# cameras or world points, the data, and the solver's randomness.
function check_seed(seed)
    seed isa Integer && 0 <= seed <= typemax(UInt32) ||
        throw(ArgumentError("seed must be an integer between 0 and 2^32-1."))
    return nothing
end

# Command line:  case --<count_flag> n [--seed s],  e.g.  R31 --points 8 --seed 5.
# Flags may come in any order and may also be written --flag=value.
# Returns (case, n, seed), with seed = 1 if --seed is not given.
function parse_command_line(args, count_flag, usage)
    fail() = error("Usage: " * usage)
    (isempty(args) || startswith(args[1], "--")) && fail()
    values = Dict{String,Int}()
    i = 2
    while i <= length(args)
        flag, value = if occursin('=', args[i])
            split(args[i], '='; limit=2)
        else
            i < length(args) || fail()
            i += 1
            args[i-1], args[i]
        end
        flag in ("--$count_flag", "--seed") && !haskey(values, flag) || fail()
        number = tryparse(Int, value)
        number === nothing && fail()
        values[flag] = number
        i += 1
    end
    haskey(values, "--$count_flag") || fail()
    return args[1], values["--$count_flag"], get(values, "--seed", 1)
end

# Numerical feasibility and regularity of the known zero-residual start pair.
# This is a check, not an exact algebraic certificate.
function check_start_pair(F, J, x, p)
    norm(F(x, p), Inf) < 1e-7 || error("Start-pair residual is too large; choose another seed.")
    n = length(x)
    rank(reshape(J(x, p), n, n)) == n || error(
        "Start pair is singular or ill-conditioned; choose another seed.")
    return nothing
end

# Run a prepared polynomial system; certify distinct roots at the target
# parameters and report numerical image-rank checks separately. Neither a
# heuristic stop nor certification of individual roots proves completeness.
# Expected counts are comparisons, never criteria for stopping monodromy itself.
function solve_critical_system(F, equations, vars, params, image_jacobian_system,
                               p, start_solution, start_parameters;
                               world_dimension, ambient_dimension,
                               seed=1, label="", description="", patch="",
                               method=:monodromy, certify_roots=true,
                               expected=nothing, formula_status="not specified",
                               show_progress=true, verbose=true, threading=false,
                               max_loops_no_progress=10, timeout=300.0,
                               immersion_rtol=1e-8, verify_completeness=false)
    0 < immersion_rtol < 1 || throw(ArgumentError("Require 0 < immersion_rtol < 1."))
    check_seed(seed)
    solver_seed = UInt32(seed)
    timeout > 0 || throw(ArgumentError("timeout must be positive."))
    max_loops_no_progress > 0 || throw(ArgumentError(
        "max_loops_no_progress must be positive."))

    # 1. Solve at independent ambient data. The known zero-residual pair is
    # only an initialization device; its special data are NOT counted.
    if method == :monodromy
        rng = MersenneTwister(seed + 1)
        # A real straight-line homotopy can cross the real discriminant.
        # Use a generic COMPLEX waypoint before returning to real target data.
        waypoint = randn(rng, ComplexF64, length(p))
        transport = HomotopyContinuation.solve(F, [start_solution];
            start_parameters=start_parameters, target_parameters=waypoint,
            seed=solver_seed, show_progress=show_progress, threading=threading,
            catch_interrupt=false)
        starts = solutions(transport)
        length(starts) == 1 || error(
            "Could not transport the start solution; choose another seed.")
        transport = HomotopyContinuation.solve(F, starts;
            start_parameters=waypoint, target_parameters=p,
            seed=solver_seed, show_progress=show_progress, threading=threading,
            catch_interrupt=false)
        starts = solutions(transport)
        length(starts) == 1 || error(
            "Could not transport to target data; choose another seed.")
        sampler = q -> randn(rng, ComplexF64, length(q))
        result = monodromy_solve(F, starts, p;
            seed=solver_seed, parameter_sampler=sampler,
            max_loops_no_progress=max_loops_no_progress, timeout=timeout,
            show_progress=show_progress, threading=threading,
            catch_interrupt=false)
    elseif method in (:polyhedral, :total_degree)
        # Specialize first: these are fixed-coefficient polynomial systems.
        fixed_equations = HomotopyContinuation.ModelKit.subs(
            Expression.(equations), params => p)
        fixed_system = System(fixed_equations; variables=vars)
        result = HomotopyContinuation.solve(fixed_system;
            start_system=method, seed=solver_seed, show_progress=show_progress,
            threading=threading, catch_interrupt=false)
    else
        throw(ArgumentError("method must be :monodromy, :polyhedral, or :total_degree."))
    end

    # 2. Numerical candidates may have ZERO coordinates or multipliers.
    # Never filter on all(abs.(solution) .> tolerance).
    raw_candidates = solutions(result)
    immersion_ranks = map(raw_candidates) do r
        J = reshape(image_jacobian_system(r, p),
                    ambient_dimension, world_dimension)
        rank(J; rtol=immersion_rtol)
    end
    candidates = [r for (r, k) in zip(raw_candidates, immersion_ranks)
                  if k == world_dimension]
    rejected_nonimmersive = length(raw_candidates) - length(candidates)
    all(r -> all(isfinite, r), candidates) || error("Nonfinite candidate returned.")
    residuals = [norm(F(r, p), Inf) for r in candidates]
    maximum_residual = isempty(residuals) ? NaN : maximum(residuals)

    # 3. Count DISTINCT certified intervals, not merely successful attempts.
    certification = certify_roots && !isempty(candidates) ?
        certify(F, candidates, p; show_progress=show_progress) : nothing
    certified_count = certification === nothing ? nothing :
                      length(distinct_certificates(certification))

    # 4. Completeness is a separate question from individual root certification.
    completeness_check = nothing
    if verify_completeness
        method == :monodromy || throw(ArgumentError(
            "verify_completeness is an optional monodromy check."))
        completeness_check = verify_solution_completeness(F, result;
            show_progress=show_progress)
    end
    failed_paths = method == :monodromy ? nothing : nfailed(result)
    singular_roots = method == :monodromy ? nothing : nsingular(result)
    matches_expected = expected === nothing ? nothing : length(candidates) == expected

    if verbose
        println("\n", label, " -- ", description)
        println("seed                            = ", seed)
        println("image patch                     = ", patch)
        println("metric                          = ordinary bilinear squared distance")
        println("method                          = ", method)
        println("finite nonsingular candidates   = ", length(candidates))
        println("excluded nonimmersive roots     = ", rejected_nonimmersive)
        println("distinct certified roots        = ", certified_count)
        println("maximum absolute residual       = ", maximum_residual)
        println("expected count                  = ", expected, " (", formula_status, ")")
        println("matches expected                = ", matches_expected)
        if method == :monodromy
            println("termination                     = ", result.returncode)
            println("numerical completeness check    = ", completeness_check)
            println("Monodromy counts are numerical evidence, not a proof of EDD.")
        else
            println("failed paths                    = ", failed_paths)
            println("singular roots                  = ", singular_roots)
        end
    end
    return (count=length(candidates), certified_count=certified_count,
            expected=expected, matches_expected=matches_expected,
            formula_status=formula_status, method=method, seed=seed,
            solutions=candidates, parameters=p, result=result,
            certification=certification, maximum_residual=maximum_residual,
            raw_solutions=raw_candidates, immersion_ranks=immersion_ranks,
            rejected_nonimmersive=rejected_nonimmersive,
            failed_paths=failed_paths, singular_roots=singular_roots,
            completeness_check=completeness_check, system=F)
end


==> Code/edd_multiview.jl <==
# ED degrees of (anchored) point and line multiview varieties
# (Theorem 7.2, Conjectures 7.3-7.5).
#
# Run:   julia --project=. edd_multiview.jl case --cameras n [--seed s]
# e.g.   julia --project=. edd_multiview.jl M32 --cameras 3
#        julia --project=. edd_multiview.jl Lline32 --cameras 4 --seed 2
#
# case is one of the 14 representatives of Theorem 3.3, n is the number of
# cameras, and s (default 1) fixes the random cameras, data and solver.
#
# Conventions, as in Section 7 of the paper:
#  - cameras are generic real matrices; the data are generic real points;
#  - each image factor uses the affine patch x_0 = 1 (first homogeneous
#    coordinate). For lines this is the first Plucker coordinate p_12, in the
#    lexicographic order (12,13,14,23,24,34), or (12,13,23) for P^2 images;
#    this differs from the cross-product convention for Gr(1,P^2) only by a
#    signed permutation, which does not change ED degrees for generic cameras;
#  - the squared distance is the bilinear form over C (no conjugation).
#
# The variety is parametrized by an affine chart of its domain Lambda (the table
# below). Critical points of the squared distance are computed in the world
# chart as solutions of the Lagrange equations, then roots where the image map
# is not an immersion are discarded. For generic data, the ED-critical points
# avoid any fixed proper closed subset, so this counts the ED degree.
# The solver is monodromy: it can stop before finding every root, and a
# count that agrees with the formula is numerical evidence, not a proof.
# Certification (interval arithmetic) confirms the distinct roots found.

using HomotopyContinuation
using LinearAlgebra
using Random
include(joinpath(@__DIR__, "edd_common.jl"))

# ---------------------------------------------------------------------------
# The 14 representatives of Theorem 3.3, in decreasing order of (N,h).
#
#   kind      :point (image of a point) or :line (Plucker coordinates of the
#             image of a line)
#   d, h      dimension of the domain chart, and of the image projective space
#   world(v)  the domain chart: a point (1, v) of P^N, or a 4 x 2 matrix whose
#             columns span a line of P^3
#   cameras   smallest number of cameras accepted
#   formula   the ED degree, multiplied through by its denominator, and
#   from      the smallest n for which the paper states it
#
# Anchors (generic up to a homography, which generic cameras absorb):
#   Lline: lines meeting span(e1,e4);  L2line: lines meeting span(e1,e2) and
#   span(e3,e4);  L3line: additionally meeting span(e1+e3, e2+e4).
# ---------------------------------------------------------------------------
point(v) = vcat(1, v)

const CASES = [
    (name="M33", kind=:point, d=3, h=3, world=point, cameras=1, from=1,
     formula=n -> (9n^3 - 21n^2 + 22n - 8) ÷ 2, reference="Conjecture 7.3(1)"),
    (name="M32", kind=:point, d=3, h=2, world=point, cameras=2, from=3,
     formula=n -> (9n^3 - 21n^2 + 16n - 8) ÷ 2, reference="Theorem 7.2(1)"),
    (name="M31", kind=:point, d=3, h=1, world=point, cameras=3, from=4,
     formula=n -> (9n^3 - 39n^2 + 44n - 8) ÷ 2, reference="Conjecture 7.3(2)"),
    (name="M22", kind=:point, d=2, h=2, world=point, cameras=1, from=1,
     formula=n -> (9n^2 - 13n + 6) ÷ 2, reference="Conjecture 7.3(3); see [HS26]"),
    (name="M21", kind=:point, d=2, h=1, world=point, cameras=2, from=3,
     formula=n -> (9n^2 - 19n + 6) ÷ 2, reference="Theorem 7.2(2)"),
    (name="M11", kind=:point, d=1, h=1, world=point, cameras=1, from=1,
     formula=n -> 3n - 2, reference="Theorem 7.2(3)"),

    # All lines in P^3; Grassmann chart p_12 = 1.
    (name="L33", kind=:line, d=4, h=3, world=v -> [1 0; 0 1; v[1] v[3]; v[2] v[4]],
     cameras=1, from=2,
     formula=n -> (27n^4 - 54n^3 + 109n^2 - 86n + 24) ÷ 4, reference="Conjecture 7.4(1)"),
    (name="L32", kind=:line, d=4, h=2, world=v -> [1 0; 0 1; v[1] v[3]; v[2] v[4]],
     cameras=2, from=4,
     formula=n -> (27n^4 - 108n^3 + 121n^2 - 52n + 24) ÷ 4, reference="Conjecture 7.4(2)"),

    # Lines meeting span(e1,e4); chart p_34 = 1, which avoids the singular
    # point span(e1,e4) of Lambda (Lemma 3.8).
    (name="Lline33", kind=:line, d=3, h=3, world=v -> [v[1] v[3]; v[2] 0; 1 0; 0 1],
     cameras=1, from=1,
     formula=n -> 9n^3 - 12n^2 + 15n - 6, reference="Conjecture 7.5(1)"),
    (name="Lline32", kind=:line, d=3, h=2, world=v -> [v[1] v[3]; v[2] 0; 1 0; 0 1],
     cameras=2, from=4,
     formula=n -> 9n^3 - 21n^2 + 14n - 6, reference="Conjecture 7.5(2)"),

    # Lines joining a point of span(e1,e2) and a point of span(e3,e4).
    (name="L2line33", kind=:line, d=2, h=3, world=v -> [1 0; v[1] 0; 0 1; 0 v[2]],
     cameras=1, from=1,
     formula=n -> 9n^2 - 7n + 4, reference="Conjecture 7.5(3)"),
    (name="L2line32", kind=:line, d=2, h=2, world=v -> [1 0; v[1] 0; 0 1; 0 v[2]],
     cameras=2, from=2,
     formula=n -> 9n^2 - 10n + 4, reference="Conjecture 7.5(4)"),

    # One ruling of the quadric through the three anchors: the same parameter
    # in both columns, so the line also meets span(e1+e3, e2+e4).
    (name="L3line33", kind=:line, d=1, h=3, world=v -> [1 0; v[1] 0; 0 1; 0 v[1]],
     cameras=1, from=1,
     formula=n -> 6n - 2, reference="Conjecture 7.5(5); see [FR25]"),
    (name="L3line32", kind=:line, d=1, h=2, world=v -> [1 0; v[1] 0; 0 1; 0 v[1]],
     cameras=1, from=1,
     formula=n -> 6n - 2, reference="Conjecture 7.5(6); see [FR25]"),
]

function find_case(name)
    index = findfirst(case -> case.name == name, CASES)
    index === nothing && throw(ArgumentError(
        "Unknown case $name. Cases: " * join((case.name for case in CASES), ", ")))
    return CASES[index]
end

# Plucker coordinates of the line spanned by a and b, in lexicographic order.
wedge(a, b) = [a[i]*b[j]-a[j]*b[i] for i in 1:(length(a)-1) for j in (i+1):length(a)]

# ---------------------------------------------------------------------------
# Geometry and critical equations.
# ---------------------------------------------------------------------------
function build_system(case, m; seed=1)
    m isa Integer && m >= case.cameras || throw(ArgumentError(
        "$(case.name) requires at least $(case.cameras) cameras."))
    d, h = case.d, case.h  # Source chart dimension, target projective dimension.
    @var v[1:d]
    W = case.world(v)       # The world point, or a 4 x 2 matrix spanning the line.
    k = size(W, 1)          # Number of camera columns.
    @var c[1:(m*(h+1)*k)]   # Independent camera entries.
    sizeC = (h+1)*k
    cameras = [reshape(c[(i-1)*sizeC+1:i*sizeC], h+1, k) for i in 1:m]
    if case.kind == :point
        H = [Expression.(C*W) for C in cameras]  # Homogeneous image points.
        ambient = m*h
    else
        # Project the two columns and take Plucker minors of the image line.
        H = [Expression.(wedge(C*W[:, 1], C*W[:, 2])) for C in cameras]
        ambient = m*(binomial(h+1, 2)-1)
    end

    # Normalize every image using x_0=1; compare its other coordinates.
    @var s[1:m] lambda[1:m] u[1:ambient]
    constraints = [s[i]*H[i][1] - 1 for i in 1:m]
    image = [s[i]*H[i][j] for i in 1:m for j in 2:length(H[i])]

    # Squared Euclidean distance over C uses the bilinear form (no conjugation).
    objective = sum((image[j]-u[j])^2 for j in 1:ambient)/2
    Lagrangian = objective - sum(lambda[i]*constraints[i] for i in 1:m)
    vars = vcat(v, s, lambda)
    params = vcat(c, u)
    equations = differentiate(Lagrangian, vars)
    F = System(equations; variables=vars, parameters=params)

    expected = m >= case.from ? case.formula(BigInt(m)) : nothing
    return prepare_case((; system=F, equations, variables=vars, parameters=params,
                           world_variables=v, camera_parameters=c,
                           homogeneous_images=H, affine_images=image,
                           objective, constraints, cameras=m, seed,
                           label=case.name, expected,
                           formula_status="$(case.reference), n >= $(case.from)"))
end

# Numerical setup: sample cameras, build a known nonsingular start pair, and
# draw the target data. The input is the named tuple built by build_system.
function prepare_case(p)
    seed = p.seed
    check_seed(seed)
    rng = MersenneTwister(seed)

    v, c, H = p.world_variables, p.camera_parameters, p.homogeneous_images
    vars, params, equations = p.variables, p.parameters, p.equations
    m, d, ambient = p.cameras, length(v), length(p.affine_images)

    # Rank of the normalized image map: ds_i/dv_k = -s_i^2*dH_i[1]/dv_k.
    # Scale variables precede multipliers in vars = [v; s; lambda].
    s = vars[(d+1):(d+m)]
    J_image = vcat([
        [s[i]*differentiate(H[i][j], v[k]) -
         s[i]^2*H[i][j]*differentiate(H[i][1], v[k])
         for j in 2:length(H[i]), k in 1:d] for i in 1:m]...)
    image_jacobian_system = System(vec(J_image); variables=vars, parameters=params)
    J_critical = System(vec(differentiate(equations, vars));
                        variables=vars, parameters=params)

    # Build a known nonsingular critical pair by setting the data exactly on
    # the image. Multipliers are zero; target data are sampled independently.
    camera_values = randn(rng, length(c))
    v_star = randn(rng, d)
    H_system = System(vcat(H...); variables=v, parameters=c)
    projected = real.(H_system(v_star, camera_values))
    scales = Float64[]
    data_on_image = Float64[]
    offset = 0
    for Hi in H
        values = projected[(offset+1):(offset+length(Hi))]
        abs(values[1]) > 1e-10 || error("Start image near infinity; resample cameras.")
        push!(scales, 1/values[1])
        append!(data_on_image, values[2:end]/values[1])
        offset += length(Hi)
    end
    start_solution = ComplexF64.(vcat(v_star, scales, zeros(m)))
    start_parameters = vcat(camera_values, data_on_image)
    parameter_values = vcat(camera_values, randn(rng, ambient))
    check_start_pair(p.system, J_critical, start_solution, start_parameters)

    return merge(p, (; seed, image_jacobian_system, start_solution, start_parameters,
                      parameter_values, world_dimension=d, ambient_dimension=ambient,
                      scale_indices=(d+1):(d+m),
                      multiplier_indices=(d+m+1):(d+2m)))
end


function main(name, m; seed=1, kwargs...)
    case = find_case(name)
    println("\n=== ", case.name, ": ", m, " cameras; seed=", seed, " ===")
    flush(stdout)
    p = build_system(case, m; seed=seed)
    return solve_critical_system(
        p.system, p.equations, p.variables, p.parameters, p.image_jacobian_system,
        p.parameter_values, p.start_solution, p.start_parameters;
        world_dimension=p.world_dimension, ambient_dimension=p.ambient_dimension,
        seed=p.seed, label=p.label, description="$m cameras",
        patch="x_0 = 1 (first coordinate)",
        expected=p.expected, formula_status=p.formula_status, kwargs...)
end

# Loading the file runs nothing.
if abspath(PROGRAM_FILE) == abspath(@__FILE__)
    name, n, seed = parse_command_line(ARGS, "cameras",
        "julia --project=. edd_multiview.jl case --cameras n [--seed s]")
    main(name, n; seed=seed)
end


==> Code/edd_resectioning.jl <==
# ED degrees of resectioning varieties R^{N,h}_n (Conjecture 7.6).
#
# Run:   julia --project=. edd_resectioning.jl case --points n [--seed s]
# e.g.   julia --project=. edd_resectioning.jl R31 --points 8 --seed 5
#
# case is one of R33, R32, R31, R22, R21, R11 (world dimension N, image
# dimension h), n is the number of known world points, and s (default 1)
# fixes the random world points, data and solver.
#
# One unknown camera A : P^N -> P^h is fitted to its images of n generic known
# world points, and the ED-critical points are counted. The camera is
# parametrized by all its entries, with the last entry fixed to 1; this is a
# dense chart of P(C^{(h+1) x (N+1)}). The construction is the same for every
# (N, h), so all six cases share build_system below.
#
# Conventions:
#  - each image factor uses the affine patch "last coordinate = 1". This gives
#    the same ED degree as the patch x_0 = 1 of Section 7: permuting image
#    coordinates maps R^{N,h}_X to itself, since P A is again a camera;
#  - the squared distance is the bilinear form over C (no conjugation);
#  - n >= N + 2 + floor(N/h), the range of Conjecture 7.6, for which the
#    resectioning variety is a proper subvariety (Remark 6.2).
# The solver is monodromy: it can stop before finding every root, and a
# count that agrees with the formula is numerical evidence, not a proof.
# Certification (interval arithmetic) confirms the distinct roots found.

using HomotopyContinuation
using LinearAlgebra
using Random
include(joinpath(@__DIR__, "edd_common.jl"))

# ---------------------------------------------------------------------------
# Conjecture 7.6, in decreasing order of (N,h), multiplied through by the
# common denominator so that all arithmetic is exact.
# ---------------------------------------------------------------------------
const CONJECTURE = Dict(
    (3, 3) => n -> (88n^3 - 1200n^2 + 5456n - 8268) ÷ 3,
    (3, 2) => n -> (80n^3 - 1104n^2 + 5068n - 7740) ÷ 3,
    (3, 1) => n -> (21n^3 - 317n^2 + 1586n - 2624) ÷ 2,
    (2, 2) => n -> 12n^2 - 84n + 147,
    (2, 1) => n -> (15n^2 - 115n + 216) ÷ 2,
    (1, 1) => n -> 3n - 8,
)
# Item numbers of Conjecture 7.6 in the paper.
const CONJECTURE_ITEM = Dict((1, 1) => 1, (2, 2) => 2, (2, 1) => 3,
                             (3, 3) => 4, (3, 2) => 5, (3, 1) => 6)

# Smallest n for which the conjecture applies.
lower_bound(N, h) = N + 2 + N ÷ h

# "R31" -> (3, 1).
function parse_case(name)
    m = match(r"^R([0-9])([0-9])$", name)
    m === nothing && throw(ArgumentError(
        "Unknown case $name. Cases: R33, R32, R31, R22, R21, R11."))
    return parse(Int, m[1]), parse(Int, m[2])
end

function check_input(N, h, n)
    haskey(CONJECTURE, (N, h)) || throw(ArgumentError(
        "(N,h) must be one of (3,3), (3,2), (3,1), (2,2), (2,1), (1,1)."))
    n isa Integer && n >= lower_bound(N, h) || throw(ArgumentError(
        "R$N$h requires n >= $(lower_bound(N, h)) world points."))
    return nothing
end

# Sample world points, a camera and data; build a known nonsingular start pair.
function sample_instance(F,J,H_system,number_of_point_coordinates,d,n,h;seed)
    check_seed(seed)
    rng = MersenneTwister(seed)
    point_values = randn(rng,number_of_point_coordinates)
    camera_values = randn(rng,d)
    projected = real.(H_system(camera_values,point_values))
    scales = Float64[]
    data_on_image = Float64[]
    for i in 1:n
        block = projected[((i-1)*(h+1)+1):(i*(h+1))]
        abs(block[end]) > 1e-10 || error("Start image near infinity; choose another seed.")
        push!(scales,1/block[end])
        append!(data_on_image,block[1:h]/block[end])
    end
    start_solution = ComplexF64.(vcat(camera_values,scales,zeros(n)))
    start_parameters = vcat(point_values,data_on_image)
    parameter_values = vcat(point_values,randn(rng,n*h))
    check_start_pair(F,J,start_solution,start_parameters)
    return (; seed,start_solution,start_parameters,parameter_values)
end

# ---------------------------------------------------------------------------
# Geometry and critical equations.
# ---------------------------------------------------------------------------
function build_system(N, h, n; seed=1)
    check_input(N, h, n)
    d = (h+1)*(N+1) - 1  # Projective dimension of the space of camera matrices.
    @var v[1:d]
    # Fix the LAST camera entry to 1, removing projective scale. All other
    # entries are unknown. This is a dense source chart, not an image chart.
    A = reshape(vcat(v, 1), h+1, N+1)

    # The known world points are parameters, NOT additional unknown cameras.
    @var q[1:((N+1)*n)] u[1:(h*n)]
    Q = reshape(q, N+1, n)
    H = [Expression.(A*Q[:,i]) for i in 1:n]
    @var s[1:n] lambda[1:n]
    # Affine patch: LAST homogeneous image coordinate is 1 (see the header).
    constraints = [s[i]*H[i][h+1]-1 for i in 1:n]
    image = [s[i]*H[i][j] for i in 1:n for j in 1:h]
    objective = sum((image[j]-u[j])^2 for j in eachindex(image))/2
    Lagrangian = objective - sum(lambda[i]*constraints[i] for i in 1:n)
    vars = vcat(v, s, lambda)
    params = vcat(q, u)
    equations = differentiate(Lagrangian, vars)
    F = System(equations; variables=vars, parameters=params)

    # Differential after eliminating the normalization scales.
    J_image = vcat([
        [s[i]*differentiate(H[i][j],v[k]) -
         s[i]^2*H[i][j]*differentiate(H[i][h+1],v[k])
         for j in 1:h, k in 1:d] for i in 1:n]...)
    J = System(vec(J_image); variables=vars, parameters=params)
    J_critical = System(vec(differentiate(equations,vars)); variables=vars, parameters=params)
    H_system = System(vcat(H...); variables=v, parameters=q)
    sample = sample_instance(F, J_critical, H_system, length(q), d, n, h; seed=seed)
    expected = CONJECTURE[(N, h)](BigInt(n))
    return merge(sample, (; system=F, equations, variables=vars, parameters=params,
        image_jacobian_system=J, camera=A, world_point_matrix=Q,
        affine_images=image, constraints, objective, camera_variables=v,
        world_dimension=d, ambient_dimension=h*n, world_points=n,
        expected, label="R$N$h",
        formula_status="Conjecture 7.6($(CONJECTURE_ITEM[(N, h)])), n >= $(lower_bound(N, h))"))
end

function main(name, n; seed=1, kwargs...)
    N, h = parse_case(name)
    check_input(N, h, n)
    println("\n=== R", N, h, ": ", n, " known world points; seed=", seed, " ===")
    flush(stdout)
    p = build_system(N, h, n; seed=seed)
    return solve_critical_system(p.system, p.equations, p.variables, p.parameters,
        p.image_jacobian_system, p.parameter_values, p.start_solution, p.start_parameters;
        world_dimension=p.world_dimension, ambient_dimension=p.ambient_dimension,
        seed=seed, label=p.label, description="$n world points",
        patch="x_h = 1 (last coordinate)",
        expected=p.expected, formula_status=p.formula_status, kwargs...)
end

# Loading the file runs nothing.
if abspath(PROGRAM_FILE) == abspath(@__FILE__)
    name, n, seed = parse_command_line(ARGS, "points",
        "julia --project=. edd_resectioning.jl case --points n [--seed s]")
    main(name, n; seed=seed)
end


==> Code/setup.jl <==
using Pkg
Pkg.activate(@__DIR__)
Pkg.add("HomotopyContinuation")

